On the simplicity of de Sitter correlators

Motivated by recent evidence that equal-time correlators can be simpler than the corresponding wavefunction coefficients, we study de Sitter correlators in conformally coupled $\phi^3$ theory directly. By inverting the momentum-space dressing rules, we derive a time integral representation for generic graphs and show that its natural building blocks are flat space correlators of fields and conjugate momenta. Among other things, this representation gives two useful recursive structures, one obtained by collapsing leaves and one by fusing lower-point graphs. In this representation several simplifications also become immediate. Graphs with an odd number of conjugate momentum insertions vanish, explaining the weight drop of odd-point correlators, melonic insertions collapse to lower complexity graphs and the leading behavior near total and partial-energy singularities is manifest, closely paralleling the flat space story. We then take a first step beyond the integrand and study integrated answers. For tree level families, in particular chains and stars, we find that the symbol alphabet of the correlator is smaller than that of the corresponding wavefunction, with the missing letters admitting a natural interpretation in terms of tubing data. These results support a correlator-first viewpoint for de Sitter observables: part of their simplicity appears to be intrinsic to the correlator itself, rather than inherited indirectly from the wavefunction.

==> anc/symbol_data.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     21556,        455]
NotebookOptionsPosition[     20268,        431]
NotebookOutlinePosition[     20660,        447]
CellTagsIndexPosition[     20617,        444]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Import", "[", "\"\<symbols.wxf\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.986361775815487*^9, 3.98636178441566*^9}, {
   3.986427187707293*^9, 3.986427188821652*^9}, 3.986433778051261*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"68016534-9805-437a-ba34-111093f99681"],

Cell[BoxData[
 RowBox[{"Four", "-", 
  RowBox[{"chain", " ", "with", " ", "all", " ", "black", " ", 
   RowBox[{"vertices", ":", "\[IndentingNewLine]", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 2, 3, 4}, {Null, {{1, 2}, {2, 3}, {3, 4}}}, {EdgeStyle -> {
            GrayLevel[0]}, 
          VertexLabels -> {2 -> "2", 4 -> "4", 1 -> "1", 3 -> "3"}, 
          VertexStyle -> {
           3 -> GrayLevel[0], 1 -> GrayLevel[0], 2 -> GrayLevel[0], 4 -> 
            GrayLevel[0]}}]]}, 
       TagBox[GraphicsGroupBox[{
          {GrayLevel[0], Opacity[0.7], CapForm["Round"], Arrowheads[0.], 
           ArrowBox[{{{0., 6.123233995736766*^-16}, {1., 
            4.898587196589413*^-16}}, {{1., 4.898587196589413*^-16}, {2., 
            2.4492935982947064`*^-16}}, {{2., 2.4492935982947064`*^-16}, {3., 
            0.}}}, 0.030239520958083826`]}, 
          {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
            {GrayLevel[0], 
             DiskBox[{0., 6.123233995736766*^-16}, 0.030239520958083826]}, 
            InsetBox["\<\"1\"\>", 
             Offset[{2, 2}, {0.030239520958083826, 0.030239520958084437}], 
             ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {
            {GrayLevel[0], 
             DiskBox[{1., 4.898587196589413*^-16}, 0.030239520958083826]}, 
            InsetBox["\<\"2\"\>", 
             Offset[{2, 2}, {1.030239520958084, 0.030239520958084316}], 
             ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {
            {GrayLevel[0], 
             DiskBox[{2., 2.4492935982947064`*^-16}, 0.030239520958083826]}, 
            InsetBox["\<\"3\"\>", 
             Offset[{2, 2}, {2.0302395209580837, 0.030239520958084073}], 
             ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {
            {GrayLevel[0], DiskBox[{3., 0.}, 0.030239520958083826]}, 
            InsetBox["\<\"4\"\>", 
             Offset[{2, 2}, {3.0302395209580837, 0.030239520958083826}], 
             ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->{278.01171875, Automatic}]}]}]}]], "Text",
 CellChangeTimes->{{3.986360445863926*^9, 3.986360466801862*^9}, 
   3.98636052570599*^9, {3.9863608819950447`*^9, 3.9863609718552637`*^9}, {
   3.986361023993547*^9, 3.9863610347028837`*^9}, {3.986361336606861*^9, 
   3.986361354998809*^9}, {3.9863615017618713`*^9, 
   3.986361545308481*^9}},ExpressionUUID->"594903ea-902d-459a-bd6d-\
dcdaf28bd2f5"],

Cell[BoxData[
 RowBox[{"data", "[", "\"\<chain4symbol\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.9864339632473707`*^9, 3.9864339721474667`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"192d074d-30cc-40ef-8fb6-cc07d72a5b2a"],

Cell[BoxData[
 RowBox[{"Four", "-", 
  RowBox[{"star", " ", "with", " ", "all", " ", "black", " ", 
   RowBox[{"vertices", ":", "\[IndentingNewLine]", 
    GraphicsBox[
     NamespaceBox["NetworkGraphics",
      DynamicModuleBox[{Typeset`graph = HoldComplete[
        Graph[{1, 4, 2, 3}, {Null, {{1, 2}, {3, 2}, {4, 2}}}, {EdgeStyle -> {
            GrayLevel[0]}, 
          VertexLabels -> {2 -> "2", 4 -> "4", 1 -> "1", 3 -> "3"}, 
          VertexStyle -> {
           3 -> GrayLevel[0], 1 -> GrayLevel[0], 2 -> GrayLevel[0], 4 -> 
            GrayLevel[0]}, 
          VertexCoordinates -> {{0, 0.67}, {0, 0}, {-0.67, -0.5}, {
            0.67, -0.5}}}]]}, 
       TagBox[GraphicsGroupBox[{
          {GrayLevel[0], Opacity[0.7], CapForm["Round"], Arrowheads[0.], 
           ArrowBox[{{{0., 0.67}, {0., 0.}}, {{0., 0.}, {-0.67, -0.5}}, {{0., 
            0.}, {0.67, -0.5}}}, 0.017021276595744678`]}, 
          {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
            {GrayLevel[0], DiskBox[{0., 0.67}, 0.017021276595744678]}, 
            InsetBox["\<\"1\"\>", 
             Offset[{2, 2}, {0.017021276595744678, 0.6870212765957447}], 
             ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {
            {GrayLevel[0], DiskBox[{0., 0.}, 0.017021276595744678]}, 
            InsetBox["\<\"4\"\>", 
             Offset[{2, 2}, {0.017021276595744678, 0.017021276595744678}], 
             ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {
            {GrayLevel[0], DiskBox[{-0.67, -0.5}, 0.017021276595744678]}, 
            InsetBox["\<\"2\"\>", 
             Offset[{2, 2}, {-0.6529787234042553, -0.4829787234042553}], 
             ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}, {
            {GrayLevel[0], DiskBox[{0.67, -0.5}, 0.017021276595744678]}, 
            InsetBox["\<\"3\"\>", 
             Offset[{2, 2}, {0.6870212765957447, -0.4829787234042553}], 
             ImageScaled[{0, 0}],
             BaseStyle->"Graphics"]}}}],
        MouseAppearanceTag["NetworkGraphics"]],
       AllowKernelInitialization->False]],
     DefaultBaseStyle->"NetworkGraphics",
     FormatType->TraditionalForm,
     FrameTicks->None,
     ImageSize->{207.70703125, Automatic}]}]}]}]], "Text",
 CellChangeTimes->{{3.986362342531434*^9, 3.986362358656576*^9}, {
  3.986362807706644*^9, 3.986362814137464*^9}, {3.9863629232747803`*^9, 
  3.9863629256058283`*^9}},ExpressionUUID->"6da56bc1-1f98-4476-b8e8-\
bec349d9de27"],

Cell[BoxData[
 RowBox[{"data", "[", "\"\<star4$symbol\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.986433800486143*^9, 3.986433801367543*^9}, {
  3.9864339408115673`*^9, 3.986433946284869*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"06cd7c77-740a-476a-8109-974cc2059e26"],

Cell[BoxData[
 RowBox[{"Five", "-", 
  RowBox[{
  "star", " ", "with", " ", "one", " ", "gray", " ", "vertex", " ", "and", " ",
    "four", " ", "black", " ", 
   RowBox[{"vertices", ":", "\[IndentingNewLine]", 
    RowBox[{
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 5, 4, 3}, {Null, {{1, 2}, {2, 3}, {3, 4}, {3, 5}}}, {
          EdgeStyle -> {
             GrayLevel[0]}, 
           VertexLabels -> {2 -> "2", 4 -> "4", 1 -> "1", 5 -> "5", 3 -> "3"},
            VertexStyle -> {
            5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0.85], 2 -> 
             GrayLevel[0], 4 -> GrayLevel[0]}, 
           VertexCoordinates -> {{0, 0}, {1, 0}, {2, 0}, {2, 1}, {3, 0}}}]]}, 
        
        TagBox[GraphicsGroupBox[{
           {GrayLevel[0], Opacity[0.7], CapForm["Round"], Arrowheads[0.], 
            ArrowBox[{{{0., 0.}, {1., 0.}}, {{1., 0.}, {2., 0.}}, {{2., 0.}, {
             2., 1.}}, {{2., 0.}, {3., 0.}}}, 0.030239520958083826`]}, 
           {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {GrayLevel[0.85], DiskBox[{0., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"1\"\>", 
              Offset[{2, 2}, {0.030239520958083826, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{1., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"2\"\>", 
              Offset[{2, 2}, {1.030239520958084, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{2., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"5\"\>", 
              Offset[{2, 2}, {2.0302395209580837, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{2., 1.}, 0.030239520958083826]}, 
             InsetBox["\<\"4\"\>", 
              Offset[{2, 2}, {2.0302395209580837, 1.030239520958084}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{3., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"3\"\>", 
              Offset[{2, 2}, {3.0302395209580837, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->{195.1015625, Automatic}], "+", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 5, 4, 3}, {Null, {{1, 2}, {2, 3}, {3, 4}, {3, 5}}}, {
          EdgeStyle -> {
             GrayLevel[0]}, 
           VertexLabels -> {2 -> "2", 4 -> "4", 1 -> "1", 5 -> "5", 3 -> "3"},
            VertexStyle -> {
            5 -> GrayLevel[0], 3 -> GrayLevel[0.85], 1 -> GrayLevel[0], 2 -> 
             GrayLevel[0], 4 -> GrayLevel[0]}, 
           VertexCoordinates -> {{0, 0}, {1, 0}, {2, 0}, {2, 1}, {3, 0}}}]]}, 
        
        TagBox[GraphicsGroupBox[{
           {GrayLevel[0], Opacity[0.7], CapForm["Round"], Arrowheads[0.], 
            ArrowBox[{{{0., 0.}, {1., 0.}}, {{1., 0.}, {2., 0.}}, {{2., 0.}, {
             2., 1.}}, {{2., 0.}, {3., 0.}}}, 0.030239520958083826`]}, 
           {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {GrayLevel[0], DiskBox[{0., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"1\"\>", 
              Offset[{2, 2}, {0.030239520958083826, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{1., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"2\"\>", 
              Offset[{2, 2}, {1.030239520958084, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{2., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"5\"\>", 
              Offset[{2, 2}, {2.0302395209580837, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{2., 1.}, 0.030239520958083826]}, 
             InsetBox["\<\"4\"\>", 
              Offset[{2, 2}, {2.0302395209580837, 1.030239520958084}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0.85], DiskBox[{3., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"3\"\>", 
              Offset[{2, 2}, {3.0302395209580837, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->{198.89453125, Automatic}], "+", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 5, 4, 3}, {Null, {{1, 2}, {2, 3}, {3, 4}, {3, 5}}}, {
          EdgeStyle -> {
             GrayLevel[0]}, 
           VertexLabels -> {2 -> "2", 4 -> "4", 1 -> "1", 5 -> "5", 3 -> "3"},
            VertexStyle -> {
            5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0], 2 -> 
             GrayLevel[0], 4 -> GrayLevel[0.85]}, 
           VertexCoordinates -> {{0, 0}, {1, 0}, {2, 0}, {2, 1}, {3, 0}}}]]}, 
        
        TagBox[GraphicsGroupBox[{
           {GrayLevel[0], Opacity[0.7], CapForm["Round"], Arrowheads[0.], 
            ArrowBox[{{{0., 0.}, {1., 0.}}, {{1., 0.}, {2., 0.}}, {{2., 0.}, {
             2., 1.}}, {{2., 0.}, {3., 0.}}}, 0.030239520958083826`]}, 
           {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
             {GrayLevel[0], DiskBox[{0., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"1\"\>", 
              Offset[{2, 2}, {0.030239520958083826, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{1., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"2\"\>", 
              Offset[{2, 2}, {1.030239520958084, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{2., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"5\"\>", 
              Offset[{2, 2}, {2.0302395209580837, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0.85], DiskBox[{2., 1.}, 0.030239520958083826]}, 
             InsetBox["\<\"4\"\>", 
              Offset[{2, 2}, {2.0302395209580837, 1.030239520958084}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}, {
             {GrayLevel[0], DiskBox[{3., 0.}, 0.030239520958083826]}, 
             InsetBox["\<\"3\"\>", 
              Offset[{2, 2}, {3.0302395209580837, 0.030239520958083826}], 
              ImageScaled[{0, 0}],
              BaseStyle->"Graphics"]}}}],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None,
      ImageSize->{199.12890625, Automatic}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.986362966383638*^9, 3.986362990797571*^9}, {
   3.986363250311783*^9, 3.986363250802595*^9}, {3.986363373098818*^9, 
   3.986363440548753*^9}, 
   3.9863636396514187`*^9},ExpressionUUID->"55481fc8-6060-4bb4-bfff-\
99bfd2daa62b"],

Cell[BoxData[
 RowBox[{"data", "[", "\"\<five$star\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.986434010364305*^9, 3.9864340145398703`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"238ee944-8a97-4183-b034-d99068dacac6"],

Cell[BoxData[
 RowBox[{"Box", " ", "with", " ", "all", " ", "black", " ", 
  RowBox[{"vertices", ":", "\[IndentingNewLine]", 
   GraphicsBox[
    NamespaceBox["NetworkGraphics",
     DynamicModuleBox[{Typeset`graph = HoldComplete[
       Graph[{1, 2, 3, 4}, {Null, {{1, 2}, {2, 3}, {3, 4}, {4, 1}}}, {
        EdgeStyle -> {
           GrayLevel[0]}, 
         VertexLabels -> {2 -> "2", 4 -> "4", 1 -> "1", 3 -> "3"}, 
         VertexStyle -> {
          3 -> GrayLevel[0], 1 -> GrayLevel[0], 2 -> GrayLevel[0], 4 -> 
           GrayLevel[0]}, 
         VertexCoordinates -> {{0, 0}, {1, 0}, {1, 1}, {0, 1}}}]]}, 
      TagBox[GraphicsGroupBox[{
         {GrayLevel[0], Opacity[0.7], CapForm["Round"], Arrowheads[0.], 
          ArrowBox[{{{0., 0.}, {1., 0.}}, {{0., 0.}, {0., 1.}}, {{1., 0.}, {
           1., 1.}}, {{1., 1.}, {0., 1.}}}, 0.01273]}, 
         {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
           {GrayLevel[0], DiskBox[{0., 0.}, 0.01273]}, 
           InsetBox["\<\"1\"\>", Offset[{2, 2}, {0.01273, 0.01273}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], DiskBox[{1., 0.}, 0.01273]}, 
           InsetBox["\<\"2\"\>", Offset[{2, 2}, {1.01273, 0.01273}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], DiskBox[{1., 1.}, 0.01273]}, 
           InsetBox["\<\"3\"\>", Offset[{2, 2}, {1.01273, 1.01273}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}, {
           {GrayLevel[0], DiskBox[{0., 1.}, 0.01273]}, 
           InsetBox["\<\"4\"\>", Offset[{2, 2}, {0.01273, 1.01273}], 
            ImageScaled[{0, 0}],
            BaseStyle->"Graphics"]}}}],
       MouseAppearanceTag["NetworkGraphics"]],
      AllowKernelInitialization->False]],
    DefaultBaseStyle->"NetworkGraphics",
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{161., Automatic}]}]}]], "Text",
 CellChangeTimes->{{3.9863739859920692`*^9, 3.986374000333777*^9}, 
   3.986374079582736*^9, {3.986374273342638*^9, 
   3.986374273993767*^9}},ExpressionUUID->"6fa73730-3c9d-45ee-b6d1-\
2ea41fb7fa8e"],

Cell[BoxData[
 RowBox[{"data", "[", "\"\<box$symbol\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.986434038538245*^9, 3.98643404326232*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"7b6e47ce-f9e7-4d9b-aafd-a68dba1dbcb6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Pentagon", " ", "with", " ", "on", " ", "gray", " ", "vertex", " ", "and", 
   " ", "four", " ", "black", " ", "vertices", " ", 
   RowBox[{"(", 
    RowBox[{
    "other", " ", "four", " ", "diagrams", " ", "can", " ", "be", " ", 
     "obtained", " ", "by", " ", "simply", " ", "cyclic", " ", 
     "permutation"}], ")"}]}], ":", "\[IndentingNewLine]", 
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5}, {
       Null, {{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}}}, {EdgeStyle -> {
          GrayLevel[0]}, 
        VertexLabels -> {2 -> "2", 4 -> "4", 1 -> "1", 5 -> "5", 3 -> "3"}, 
        VertexStyle -> {
         5 -> GrayLevel[0], 3 -> GrayLevel[0], 1 -> GrayLevel[0.85], 2 -> 
          GrayLevel[0], 4 -> GrayLevel[0]}, 
        VertexCoordinates -> {{0, 0}, {1, 0}, {1.5, 1}, {0.5, 
          1.8}, {-0.5, 1}}}]]}, 
     TagBox[GraphicsGroupBox[{
        {GrayLevel[0], Opacity[0.7], CapForm["Round"], Arrowheads[0.], 
         ArrowBox[{{{0., 0.}, {1., 0.}}, {{0., 0.}, {-0.5, 1.}}, {{1., 0.}, {
          1.5, 1.}}, {{1.5, 1.}, {0.5, 1.8}}, {{0.5, 1.8}, {-0.5, 1.}}}, 
          0.02261146496815286]}, 
        {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
          {GrayLevel[0.85], DiskBox[{0., 0.}, 0.02261146496815286]}, 
          InsetBox["\<\"1\"\>", 
           Offset[{2, 2}, {0.02261146496815286, 0.02261146496815286}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0], DiskBox[{1., 0.}, 0.02261146496815286]}, 
          InsetBox["\<\"2\"\>", 
           Offset[{2, 2}, {1.0226114649681528, 0.02261146496815286}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0], DiskBox[{1.5, 1.}, 0.02261146496815286]}, 
          InsetBox["\<\"3\"\>", 
           Offset[{2, 2}, {1.5226114649681528, 1.0226114649681528}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0], DiskBox[{0.5, 1.8}, 0.02261146496815286]}, 
          InsetBox["\<\"4\"\>", 
           Offset[{2, 2}, {0.5226114649681528, 1.8226114649681529}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          {GrayLevel[0], DiskBox[{-0.5, 1.}, 0.02261146496815286]}, 
          InsetBox["\<\"5\"\>", 
           Offset[{2, 2}, {-0.47738853503184714, 1.0226114649681528}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->"NetworkGraphics",
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImageSize->{288.8359375, Automatic}]}]], "Text",
 CellChangeTimes->{{3.9863742786243057`*^9, 3.9863743000177603`*^9}, {
  3.986374780337528*^9, 
  3.986374822661091*^9}},ExpressionUUID->"7eaef2e5-5464-43a2-902a-\
0d89bc14fd7c"],

Cell[BoxData[
 RowBox[{"data", "[", "\"\<pentagon$symbol\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.986434056312565*^9, 3.986434064839796*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"cce86176-7fef-4ce8-903f-549de7b28c31"]
},
WindowSize->{808, 821},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"da38a793-74e0-41db-a830-82dab37a1192"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 463, 9, 49, "Input",ExpressionUUID->"68016534-9805-437a-ba34-111093f99681"],
Cell[1020, 31, 2723, 54, 63, "Text",ExpressionUUID->"594903ea-902d-459a-bd6d-dcdaf28bd2f5"],
Cell[3746, 87, 224, 3, 29, "Input",ExpressionUUID->"192d074d-30cc-40ef-8fb6-cc07d72a5b2a"],
Cell[3973, 92, 2478, 49, 244, "Text",ExpressionUUID->"6da56bc1-1f98-4476-b8e8-bec349d9de27"],
Cell[6454, 143, 271, 4, 29, "Input",ExpressionUUID->"06cd7c77-740a-476a-8109-974cc2059e26"],
Cell[6728, 149, 7787, 155, 129, "Text",ExpressionUUID->"55481fc8-6060-4bb4-bfff-99bfd2daa62b"],
Cell[14518, 306, 219, 3, 29, "Input",ExpressionUUID->"238ee944-8a97-4183-b034-d99068dacac6"],
Cell[14740, 311, 2150, 44, 221, "Text",ExpressionUUID->"6fa73730-3c9d-45ee-b6d1-2ea41fb7fa8e"],
Cell[16893, 357, 217, 3, 29, "Input",ExpressionUUID->"7b6e47ce-f9e7-4d9b-aafd-a68dba1dbcb6"],
Cell[17113, 362, 2925, 62, 346, "Text",ExpressionUUID->"7eaef2e5-5464-43a2-902a-0d89bc14fd7c"],
Cell[20041, 426, 223, 3, 29, "Input",ExpressionUUID->"cce86176-7fef-4ce8-903f-549de7b28c31"]
}
]
*)


